A cylindrical GEM detector for BES III

BESIII is a particle physics experiment located at the Institute of High-Energy Physics (BEPC-II) e+e- collider at IHEP in Beijing. The Italian collaboration is leading the effort for the development of a cylindrical GEM (CGEM) detector with analog readout to upgrade the current inner drift chamber that is suffering early ageing due to the increase of the machine luminosity. Within the CGEM project, this work aims to perform full detector simulation for the optimisation of the tracker geometry and its operational parameters. The goal is achieved by means of three different, but well connected, studies: a background estimation, a simulation of the detection elements and the data analysis of a beam test. I participated to the construction of the cathode electrode, that was produced in Ferrara, helping during the assembling and manufacturing procedures. For the background studies and the detector simulation I took care both of the framework development and of the data analysis. Finally, I participated to installation and data taking of the beam test at CERN, and I was involved in the production of the reconstruction and analysis software. During and after the beam test I participated to the processing and analysis of the data.

==> figure/ciao.sh <==
for f in `find . -name "*.pdf"`
do
    convert $f -resize 50% $f
done

